Improved rates for a space-time FOSLS of parabolic PDEs

We consider the first-order system space-time formulation of the heat equation introduced in [Bochev, Gunzburger, Springer, New York (2009)], and analyzed in [F\"uhrer, Karkulik, Comput. Math. Appl. 92 (2021)] and [Gantner, Stevenson, ESAIM Math. Model. Numer. Anal.} 55 (2021)], with solution components $(u_1,{\bf u}_2)=(u,-\nabla_{\bf x} u)$. The corresponding operator is boundedly invertible between a Hilbert space $U$ and a Cartesian product of $L_2$-type spaces, which facilitates easy first-order system least-squares (FOSLS) discretizations. Besides $L_2$-norms of $\nabla_{\bf x} u_1$ and ${\bf u}_2$, the (graph) norm of $U$ contains the $L_2$-norm of $\partial_t u_1 +{\rm div}_{\bf x} {\bf u}_2$. When applying standard finite elements w.r.t. simplicial partitions of the space-time cylinder, estimates of the approximation error w.r.t. the latter norm require higher-order smoothness of ${\bf u}_2$. In experiments for both uniform and adaptively refined partitions, this manifested itself in disappointingly low convergence rates for non-smooth solutions $u$. In this paper, we construct finite element spaces w.r.t. prismatic partitions. They come with a quasi-interpolant that satisfies a near commuting diagram in the sense that, apart from some harmless term, the aforementioned error depends exclusively on the smoothness of $\partial_t u_1 +{\rm div}_{\bf x} {\bf u}_2$, i.e., of the forcing term $f=(\partial_t-\Delta_x)u$. Numerical results show significantly improved convergence rates.

==> data/prism2d/plots.m <==
example = 'f0_u0x075';
p_x_sig = 1;
theta = 1;
example2 = example;
p_x_sig2 = 2;
theta2 = 1;

load([example,'_iso1_pxs',num2str(p_x_sig),'_theta',num2str(theta*100),'.mat'])
loglog(dofs,estimators,'r-x')
hold on
loglog(dofs,estimators_f,'-<','color',[0.3010 0.7450 0.9330])
loglog(dofs,estimators_g,'m-o')
loglog(dofs,estimators_u0,'-s','color',[0.9290 0.6940 0.1250])
loglog(dofs,dofs.^(-0.5)*dofs(end)^0.5*estimators(end),'k--')
xlabel('dofs','FontSize',12)
legend('||(f,g,u_{0})-G(u_{1},u_{2})||','||f-div(u_{1},u_{2})||',...
    '||g+dx(u_{1})+u_{2}||','||u_{0}-u_{1}(0)||','O(dofs^{-0.5})','Location','SouthWest','FontSize',14)

load([example2,'_pxs',num2str(p_x_sig2),'_theta',num2str(theta2*100),'.mat'])
loglog(dofs,estimators,'r--x')
loglog(dofs,estimators_f,'--<','color',[0.3010 0.7450 0.9330])
loglog(dofs,estimators_g,'m--o')
loglog(dofs,estimators_u0,'--s','color',[0.9290 0.6940 0.1250])
loglog(dofs,dofs.^(-0.5)*dofs(end)^0.5*estimators(end),'k--')

hold off

==> data/prism3d/plots.m <==
example = 'f0_u01';
p_x_sig = 1;
theta = 0.5;
example2 = example;
p_x_sig2 = 2;
theta2 = theta;

load([example,'_pxs',num2str(p_x_sig),'_theta',num2str(theta*100),'.mat'])
loglog(dofs,estimators,'r-x')
hold on
loglog(dofs,estimators_f,'-<','color',[0.3010 0.7450 0.9330])
loglog(dofs,estimators_g,'m-o')
loglog(dofs,estimators_u0,'-s','color',[0.9290 0.6940 0.1250])
loglog(dofs,dofs.^(-1/3)*dofs(end)^(1/3)*estimators(end),'k--')
xlabel('dofs','FontSize',12)
legend('||(f,g,u_{0})-G(u_{1},u_{2})||','||f-div(u_{1},u_{2})||',...
    '||g+dx(u_{1})+u_{2}||','||u_{0}-u_{1}(0)||','O(dofs^{-1/3})','Location','SouthWest','FontSize',14)

load([example2,'_pxs',num2str(p_x_sig2),'_theta',num2str(theta2*100),'.mat'])
loglog(dofs,estimators,'r--x')
loglog(dofs,estimators_f,'--<','color',[0.3010 0.7450 0.9330])
loglog(dofs,estimators_g,'m--o')
loglog(dofs,estimators_u0,'--s','color',[0.9290 0.6940 0.1250])
loglog(dofs,dofs.^(-1/3)*dofs(end)^(1/3)*estimators(end),'k--')

hold off
